The Star Formation History and Extended Structure of the Hercules Milky Way Satellite

We present imaging of the recently discovered Hercules Milky Way satellite and its surrounding regions to study its structure, star formation history and to thoroughly search for signs of disruption. We robustly determine the distance, luminosity, size and morphology of Hercules utilizing a bootstrap approach to characterize our uncertainties. We derive a distance to Hercules of $133 \pm 6$ kpc via a comparison to empirical and theoretical isochrones. As previous studies have found, Hercules is very elongated, with $\epsilon=0.67\pm0.03$ and a half light radius of $r_{h} \simeq 230$ pc. Using the color magnitude fitting package StarFISH, we determine that Hercules is old ($>12$ Gyr) and metal poor ($[Fe/H]\sim-2.0$), with a spread in metallicity, in agreement with previous spectroscopic work. We infer a total absolute magnitude of $M_V=-5.3\pm0.4$. Our innovative search for external Hercules structure both in the plane of the sky and along the line of sight yields some evidence that Hercules is embedded in a larger stream of stars. A clear stellar extension is seen to the Northwest with several additional candidate stellar overdensities along the position angle of Hercules out to $\sim$35' ($\sim$1.3 kpc). While the association of any of the individual stellar overdensities with Hercules is difficult to determine, we do show that the summed color magnitude diagram of all three is consistent with Hercules' stellar population. Finally, we estimate that any change in the distance to Hercules across its face is at most $\sim$6 kpc; and the data are consistent with Hercules being at the same distance throughout.

==> doarxiv.sh <==
rm -f astroph_herc.tar*
rm -f ms.pdf
rm -f ms.ps
rm -f *~*
tar cvf astroph_herc.tar .
gzip astroph_herc.tar

